ENOLA: Linear-Space and Low-Overhead Control-Flow Attestation for Microcontroller-based Systems

Control-Flow Attestation (CFA) aims to precisely verify execution paths to a remote verifier. However, existing solutions are fundamentally incompatible with resource-constrained, microcontroller-based systems due to the following reasons: (1) the overhead of transmitting measurement and trace data scales poorly (i.e., often exponentially) with the number of basic blocks or linearly with the length of execution traces, making such approaches impractical even on high-end microprocessor-based systems and entirely infeasible on microcontrollers; (2) cryptographic keys and measurement data are typically stored in memory, rendering them vulnerable to cold boot and memory corruption attacks, which is a serious threat for field-deployed devices; and (3) reliance on software-based measurements, combined with frequent context switches between the Rich Execution Environment (REE) and the Trusted Execution Environment (TEE), introduces significant performance overhead. In this paper, we present ENOLA, a linear-space and low-overhead control-flow attestation solution for microcontroller-based systems. ENOLA achieves linear transmission complexity with basic blocks, guaranteeing its scalability for larger programs. Moreover, ENOLA uses hardware-assisted measurement computation present in off-the-shelf devices, and avoids key storage in memory. ENOLA also allocates general-purpose registers for measurements to thwart memory corruption attacks. ENOLA significantly reduces context switching overhead by eliminating transitions from REE to TEE for backward-edge measurements. We developed the ENOLA compiler using LLVM passes and a custom attestation engine targeting the ARMv8.1-M architecture. Our evaluation shows that ENOLA reduces data transmission overhead by an average of 52x on the Embench, while maintaining performance comparable to (or exceeding) that of existing approaches.

==> pics/eCharts/authVsBB.js <==
// Function to calculate a simple linear regression for trend lines
function calculateTrendLine(data) {
  const n = data.length;
  let sumX = 0, sumY = 0, sumXY = 0, sumX2 = 0;

  data.forEach(point => {
    const x = point[0], y = point[1];
    sumX += x;
    sumY += y;
    sumXY += x * y;
    sumX2 += x * x;
  });

  const slope = (n * sumXY - sumX * sumY) / (n * sumX2 - sumX * sumX);
  const intercept = (sumY - slope * sumX) / n;

  // Generate trend line points
  const minX = Math.min(...data.map(point => point[0]));
  const maxX = Math.max(...data.map(point => point[0]));

  return [[minX, slope * minX + intercept], [maxX, slope * maxX + intercept]];
}

const font = 'Times';
var customLabels1 = [
  'aha-mont64',
  'crc32',
  'cubic',
  'edn',
  'huffbench',
  'matmult-int',
  'md5sum',
  'minver',
  'nbody',
  'nettle-aes',
  'nettle-sha256',
  'nsichneu',
  'st',
  'tarfind',
  'ud'
];

var customLabels2 = [
  'aha-mont64',
  'cubic',
  'edn',
  'nettle-sha256',
  'crc32',
  'st',
  'matmult-int',
  'nettle-aes',
  'nbody',
  'md5sum',
  'ud',
  'tarfind',
  'huffbench',
  'minver',
  'nsichneu'
];

const labelSymbols1 = [
  'circle', 
  'rect',
  'roundRect', 
  'triangle',
  'diamond',
  'pin',
  'arrow',
  'emptyarrow',
  'emptyRoundRect', 
  'emptyCircle',
  'emptyRect',
 // 'emptyRoundRect', 
  'emptyTriangle',
  'emptyDiamond',
  'emptyPin'
];

const labelSymbols2 = [
  'circle', //
  'roundRect',//
  'triangle',//
  'emptyRect',
  'rect',
  'emptyTriangle',
  'pin',
  'emptyCircle',
  'hexagon',
  'arrow',
  'emptyPin',
  'emptyDiamond',
  'diamond',
  'star',
//  'emptyRoundRect'
];

const data1 = [
  [4, 40], 
  [5, 48], 
  [7, 64],
  [17, 144], 
  [19, 160], 
  [20, 168], 
  [23, 192],
  [30, 248],
  [44, 360], 
  [50, 408], 
 // [72, 584], //commented nsichneu
  [75, 608],
  [104, 840],
  [133, 1072]
];

const data2 = [
  [3, 32],
  [3, 32],
  [8, 56],
  [11, 96],
  [12, 104],
  [17, 144],
  [18, 152],
  [28, 232],
  [28, 232],
  [28, 232], 
  [53, 432],
  [59, 480],
  [73, 592], 
  [78, 632],
//  [373,2992] //commented nsichneu
];

// Combine all data points
const combinedData = [...data1, ...data2];

// Calculate a single trend line for all data
const combinedTrendLine = calculateTrendLine(combinedData);

option = {
  legend: [
    {
      data: ['w/o unroll'], // Legend for 'w/o loop unroll'
      left: '22%',
      top: '10%',
      icon: 'none',
      textStyle: {
        fontFamily: font,
        fontSize: 14,
        color: '#577eb5'
      }
    },
    {
      data: ['w/ unroll'], // Legend for 'w loop unroll'
      left: '53%',
      top: '10%',
      icon: 'none',
      textStyle: {
        fontFamily: font,
        fontSize: 14,
        color: '#f55a3b'
      }
    },
    {
      data: [
        'aha-mont64',
        'crc32',
        'cubic',
        'edn',
        'huffbench',
        'matmult-int'
      ], // Legends for shapes
      left: '10%', // Position the shape legends
      top: '16%',
      textStyle: {
        fontFamily: font,
        fontSize: 14,
        color: 'grey'
      },
      itemWidth: 7, // Icon size
      itemHeight: 7 // Icon size
    },
     {
      data: [
        'md5sum',
        'minver',
        'nbody',
        'nettle-aes',
        'st'
      ], // Legends for shapes
      left: '10%', // Position the shape legends
      top: '26%',
      textStyle: {
        fontFamily: font,
        fontSize: 14,
        color: 'grey'
      },
      itemWidth: 7, // Icon size
      itemHeight: 7 // Icon size
    },
    {
      data: [
        'nettle-sha256',
        'tarfind',
        'ud'
      ], // Legends for shapes
      left: '10%', // Position the shape legends
      top: '36%',
      textStyle: {
        fontFamily: font,
        fontSize: 14,
        color: 'grey'
      },
      itemWidth: 7, // Icon size
      itemHeight: 7 // Icon size
    }
  ],
  xAxis: {
    name: 'Basic Blocks',
    nameLocation: 'middle',
    nameTextStyle: {
      color: 'black',
      fontFamily: font,
      fontSize: 12,
      padding: 10
    },
    axisLabel: {
      color: 'black',
      fontFamily: font,
      fontSize: 12
    },
    min: 0 // Set x-axis minimum explicitly
  },
  yAxis: {
    name: 'Auth',
    nameLocation: 'middle',
    nameTextStyle: {
      color: 'black',
      fontFamily: font,
      fontSize: 12,
      padding: 20
    },
    axisLabel: {
      color: 'black',
      fontFamily: font,
      fontSize: 12
    },
    min: 0, // Minimum value for the y-axis
    max: 1200, // Maximum value for the y-axis
    interval: 300 // Interval between ticks
  },
  series: [
    {
      type: 'scatter',
      name: 'w/o unroll',
      data: customLabels1.map((label, index) => ({
        value: data1[index],
        label: {
          show: false,
          position: 'top',
          fontFamily: font,
          fontSize: 12,
          color: 'black',
          formatter: () => label
        },
        symbol: labelSymbols1[index],
        symbolSize: 7
      })),
      itemStyle: {
        color: '#577eb5'
      }
    },
    {
      type: 'scatter',
      name: 'w/ unroll',
      data: customLabels2.map((label, index) => ({
        value: data2[index],
        label: {
          show: false,
          position: 'right',
          fontFamily: font,
          fontSize: 12,
          color: 'black',
          formatter: () => label
        },
        symbol: labelSymbols2[index],
        symbolSize: 7
      })),
      itemStyle: {
        color: '#f55a3b'
      }
    },
    {
      type: 'line',
      name: 'Trend Line',
      data: combinedTrendLine,
      lineStyle: {
        type: 'dashed',
        color: '#5ab354'
      },
      symbol: 'none',
      tooltip: {
        show: false // Disable tooltips for trend lines
      }
    },
    // Add dummy series for legends with shapes
    {
      type: 'scatter',
      name: 'aha-mont64',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'circle',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    },
    {
      type: 'scatter',
      name: 'crc32',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'rect',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    },
    {
      type: 'scatter',
      name: 'cubic',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'roundRect',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    },
    {
      type: 'scatter',
      name: 'edn',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'triangle',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    },
    {
      type: 'scatter',
      name: 'huffbench',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'diamond',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    },
    {
      type: 'scatter',
      name: 'matmult-int',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'pin',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    },
        {
      type: 'scatter',
      name: 'md5sum',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'arrow',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    },
        {
      type: 'scatter',
      name: 'minver',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'emptyarrow',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    },
        {
      type: 'scatter',
      name: 'nbody',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'emptyRoundRect',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    },
        {
      type: 'scatter',
      name: 'nettle-aes',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'emptyCircle',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    },
        {
      type: 'scatter',
      name: 'nettle-sha256',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'emptyRect',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    },
    {
      type: 'scatter',
      name: 'st',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'emptyTriangle',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    },
    {
      type: 'scatter',
      name: 'tarfind',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'emptyDiamond',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    },
    {
      type: 'scatter',
      name: 'ud',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'emptyPin',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    }
  ]
};
  // Resize the chart
  myChart.resize({
    width: 500,
    height: 250
  });


==> pics/eCharts/authVsBBmerged.js <==
// Function to calculate a simple linear regression for trend lines
function calculateTrendLine(data) {
  const n = data.length;
  let sumX = 0, sumY = 0, sumXY = 0, sumX2 = 0;

  data.forEach(point => {
    const x = point[0], y = point[1];
    sumX += x;
    sumY += y;
    sumXY += x * y;
    sumX2 += x * x;
  });

  const slope = (n * sumXY - sumX * sumY) / (n * sumX2 - sumX * sumX);
  const intercept = (sumY - slope * sumX) / n;

  // Generate trend line points
  const minX = Math.min(...data.map(point => point[0]));
  const maxX = Math.max(...data.map(point => point[0]));

  return [[minX, slope * minX + intercept], [maxX, slope * maxX + intercept]];
}

const font = 'Times';
var customLabels1 = [
  'aha-mont64',
  'crc32',
  'cubic',
  'edn',
  'huffbench',
  'matmult-int',
  'md5sum',
  'minver',
  'nbody',
  'nettle-aes',
  'nettle-sha256',
  'nsichneu',
  'st',
  'tarfind',
  'ud'
];

var customLabels2 = [
  'aha-mont64',
  'cubic',
  'edn',
  'nettle-sha256',
  'crc32',
  'st',
  'matmult-int',
  'nettle-aes',
  'nbody',
  'md5sum',
  'ud',
  'tarfind',
  'huffbench',
  'minver',
  'nsichneu'
];

const labelSymbols1 = [
  'circle', 
  'rect',
  'roundRect', 
  'triangle',
  'diamond',
  'pin',
  'arrow',
  'emptyarrow',
  'emptyRoundRect', 
  'emptyCircle',
  'emptyRect',
 // 'emptyRoundRect', 
  'emptyTriangle',
  'emptyDiamond',
  'emptyPin'
];

const labelSymbols2 = [
  'circle', //
  'roundRect',//
  'triangle',//
  'emptyRect',
  'rect',
  'emptyTriangle',
  'pin',
  'emptyCircle',
  'hexagon',
  'arrow',
  'emptyPin',
  'emptyDiamond',
  'diamond',
  'star',
//  'emptyRoundRect'
];

const data1 = [
  [4, 40], 
  [5, 48], 
  [7, 64],
  [17, 144], 
  [19, 160], 
  [20, 168], 
  [23, 192],
  [30, 248],
  [44, 360], 
  [50, 408], 
 // [72, 584], //commented nsichneu
  [75, 608],
  [104, 840],
  [133, 1072]
];

const data2 = [
  [3, 32],
  [3, 32],
  [8, 56],
  [11, 96],
  [12, 104],
  [17, 144],
  [18, 152],
  [28, 232],
  [28, 232],
  [28, 232], 
  [53, 432],
  [59, 480],
  [73, 592], 
  [78, 632],
//  [373,2992] //commented nsichneu
];

// Combine all data points
const combinedData = [...data1, ...data2];

// Calculate a single trend line for all data
const combinedTrendLine = calculateTrendLine(combinedData);

option = {
  legend: [
    {
      data: ['w/o unroll'], // Legend for 'w/o loop unroll'
      left: '61.5%',
      top: '4%',
      icon: 'none',
      textStyle: {
        fontFamily: font,
        fontSize: 22,
        color: '#577eb5'
      }
    },
    {
      data: [
        'aha-mont64',
        'crc32',
        'edn',
        'huffbench'
      ], // Legends for shapes
      left: '10%', // Position the shape legends
      top: '11%',
      textStyle: {
        fontFamily: font,
        fontSize: 22,
        color: 'grey'
      },
      itemWidth: 7, // Icon size
      itemHeight: 7 // Icon size
    },
     {
      data: [
        'cubic',
        'matmult-int',
        'md5sum'
      ], // Legends for shapes
      left: '10%', // Position the shape legends
      top: '20%',
      textStyle: {
        fontFamily: font,
        fontSize: 22,
        color: 'grey'
      },
      itemWidth: 7, // Icon size
      itemHeight: 7 // Icon size
    }
  ],
  xAxis: {
    name: 'Basic Blocks',
    nameLocation: 'middle',
    nameTextStyle: {
      color: 'black',
      fontFamily: font,
      fontSize: 22,
      padding: 8
    },
    axisLabel: {
      color: 'black',
      fontFamily: font,
      fontSize: 16
    },
    min: 0, // Set x-axis minimum explicitly
    max: 140, // Maximum value for the y-axis
    interval: 35 // Interval between ticks
  },
  yAxis: {
    name: 'Auth',
    nameLocation: 'middle',
    nameTextStyle: {
      color: 'black',
      fontFamily: font,
      fontSize: 22,
      padding: 12
    },
    axisLabel: {
      color: 'black',
      fontFamily: font,
      fontSize: 16
    },
    min: 0, // Minimum value for the y-axis
    max: 1200, // Maximum value for the y-axis
    interval: 400 // Interval between ticks
  },
  series: [
    {
      type: 'scatter',
      name: 'w/o unroll',
      data: customLabels1.map((label, index) => ({
        value: data1[index],
        label: {
          show: false,
          position: 'top',
          fontFamily: font,
          fontSize: 12,
          color: 'black',
          formatter: () => label
        },
        symbol: labelSymbols1[index],
        symbolSize: 7
      })),
      itemStyle: {
        color: '#577eb5'
      }
    },
    {
      type: 'scatter',
      name: 'w/ unroll',
      data: customLabels2.map((label, index) => ({
        value: data2[index],
        label: {
          show: false,
          position: 'right',
          fontFamily: font,
          fontSize: 12,
          color: 'black',
          formatter: () => label
        },
        symbol: labelSymbols2[index],
        symbolSize: 7
      })),
      itemStyle: {
        color: '#f55a3b'
      }
    },
    {
      type: 'line',
      name: 'Trend Line',
      data: combinedTrendLine,
      lineStyle: {
        type: 'dashed',
        color: '#5ab354'
      },
      symbol: 'none',
      tooltip: {
        show: false // Disable tooltips for trend lines
      }
    },
    // Add dummy series for legends with shapes
    {
      type: 'scatter',
      name: 'aha-mont64',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'circle',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    },
    {
      type: 'scatter',
      name: 'crc32',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'rect',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    },
    {
      type: 'scatter',
      name: 'cubic',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'roundRect',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    },
    {
      type: 'scatter',
      name: 'edn',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'triangle',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    },
    {
      type: 'scatter',
      name: 'huffbench',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'diamond',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    },
    {
      type: 'scatter',
      name: 'matmult-int',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'pin',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    },
        {
      type: 'scatter',
      name: 'md5sum',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'arrow',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    },
        {
      type: 'scatter',
      name: 'minver',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'emptyarrow',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    },
        {
      type: 'scatter',
      name: 'nbody',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'emptyRoundRect',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    },
        {
      type: 'scatter',
      name: 'nettle-aes',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'emptyCircle',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    },
        {
      type: 'scatter',
      name: 'nettle-sha256',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'emptyRect',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    },
    {
      type: 'scatter',
      name: 'st',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'emptyTriangle',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    },
    {
      type: 'scatter',
      name: 'tarfind',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'emptyDiamond',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    },
    {
      type: 'scatter',
      name: 'ud',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'emptyPin',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    }
  ]
};
  // Resize the chart
  myChart.resize({
    width: 450,
    height: 300
  });


==> pics/eCharts/authVsCC.js <==
var font = 'Times'; // Font type
var timeFontSize = 8; // Configurable font size for labels

var data1 = [
        [1406478, 168],
        [4360502, 48],
        [5252, 40],
        [1563827, 584],
        [5311902, 840],
        [508302, 64],
        [3672002, 248],
        [2095127, 360],
        [72703, 192],
        [1618502, 408],
        [308752, 144],
       // [7355226, 3056],
        [18852, 160],
        [6736906, 1072],
        [8276802, 608],
      ];

var data2 = [
        [10577, 32],
        [552502, 104],
        [5252, 32],
        [2508320, 56],
        [4017610, 592],
        [482241, 152],
        [1330160, 232],
        [2801746, 632],
        [2349872, 232],
        [524894, 232],
        [158507, 96],
      //  [91340202, 2992],
        [117002, 144],
        [1100938, 480],
        [421570, 432],
];
// Custom labels for each data point
var customLabels1 = [
  'aha-mont64',
  'crc32',
  'cubic',
  'edn',
  'huffbench',
  'matmult-int',
  'md5sum',
  'minver',
  'nbody',
  'nettle-aes',
  'nettle-sha256',
  //'nsichneu',
  'st',
  'tarfind',
  'ud'
];

var customLabels2 = [
  'aha-mont64',
  'crc32',
  'cubic',
  'edn',
  'huffbench',
  'matmult-int',
  'md5sum',
  'minver',
  'nbody',
  'nettle-aes',
  'nettle-sha256',
  //'nsichneu',
  'st',
  'tarfind',
  'ud'
];


const labelSymbols = [
  'circle', 
  'rect',
  'roundRect', 
  'triangle',
  'diamond',
  'pin',
  'arrow',
  'emptyarrow',
  'emptyRoundRect', 
  'emptyCircle',
  'emptyRect',
 // 'emptyRoundRect', 
  'emptyTriangle',
  'emptyDiamond',
  'emptyPin'
];

option = {
  xAxis: {
    name: 'Attestation Control Flow Events', // Label for x-axis
    nameLocation: 'middle',
    min: 0, // Minimum value
    max: 10000000, // Maximum value
    nameTextStyle: {
      color: 'black',
      fontFamily: font,
      fontSize: 12,
      padding: 10
    },
    axisLabel: {
      color: 'black',
      fontFamily: font,
      fontSize: 12,
      formatter: function (value) {
        if (value >= 1000) {
          return (value / 1000) + 'K';
        }
        return value;
      }
    }
  },
  yAxis: {
    name: 'Auth', // Label for y-axis
    nameLocation: 'middle',
    min: 0, // Minimum value
    max: 1200, // Maximum value
    nameTextStyle: {
      color: 'black',
      fontFamily: font,
      fontSize: 12,
      padding: 20
    },
    axisLabel: {
      fontFamily: font,
      color: 'black',
      fontSize: 12
    }
  },
  series: [
    {
      symbolSize: 7,
      type: 'scatter',
      name: 'w/o loop unroll',
      data: customLabels1.map((label, index) => ({
        value: data1[index],
        label: {
          show: false,
          position: 'top',
          fontFamily: font,
          fontSize: 12,
          color: 'black',
          formatter: () => label
        },
        symbol: labelSymbols[index],
        symbolSize: 7
      })),
      itemStyle: {
        color: '#577eb5' // Point color for Group 1
      }
    },
    {
      symbolSize: 7,
      type: 'scatter',
      name: 'w loop unroll',
      data: customLabels2.map((label, index) => ({
        value: data2[index],
        label: {
          show: false,
          position: 'right',
          fontFamily: font,
          fontSize: 12,
          color: 'black',
          formatter: () => label
        },
        symbol: labelSymbols[index],
        symbolSize: 7
      })),
      itemStyle: {
        color: '#f55a3b' // Point color for Group 2
      }
    }
  ]
};

// Resize the chart
myChart.resize({
  width: 500,
  height: 250
});


==> pics/eCharts/authVsCCmerged.js <==
var font = 'Times'; // Font type
var timeFontSize = 8; // Configurable font size for labels

var data1 = [
  [1406478, 168],
  [4360502, 48],
  [5252, 40],
  [1563827, 584],
  [5311902, 840],
  [508302, 64],
  [3672002, 248],
  [2095127, 360],
  [72703, 192],
  [1618502, 408],
  [308752, 144],
  // [7355226, 3056],
  [18852, 160],
  [6736906, 1072],
  [8276802, 608]
];

var data2 = [
  [10577, 32],
  [552502, 104],
  [5252, 32],
  [2508320, 56],
  [4017610, 592],
  [482241, 152],
  [1330160, 232],
  [2801746, 632],
  [2349872, 232],
  [524894, 232],
  [158507, 96],
  //  [91340202, 2992],
  [117002, 144],
  [1100938, 480],
  [421570, 432]
];
// Custom labels for each data point
var customLabels1 = [
  'aha-mont64',
  'crc32',
  'cubic',
  'edn',
  'huffbench',
  'matmult-int',
  'md5sum',
  'minver',
  'nbody',
  'nettle-aes',
  'nettle-sha256',
  //'nsichneu',
  'st',
  'tarfind',
  'ud'
];

var customLabels2 = [
  'aha-mont64',
  'crc32',
  'cubic',
  'edn',
  'huffbench',
  'matmult-int',
  'md5sum',
  'minver',
  'nbody',
  'nettle-aes',
  'nettle-sha256',
  //'nsichneu',
  'st',
  'tarfind',
  'ud'
];

const labelSymbols = [
  'circle',
  'rect',
  'roundRect',
  'triangle',
  'diamond',
  'pin',
  'arrow',
  'emptyarrow',
  'emptyRoundRect',
  'emptyCircle',
  'emptyRect',
  // 'emptyRoundRect',
  'emptyTriangle',
  'emptyDiamond',
  'emptyPin'
];

option = {
  legend: [
    {
    data: ['w/ unroll'], // Top-level title/legend
    left: '3%',
    top: '4%',
    icon: 'none',
    textStyle: {
      fontFamily: font,
      fontSize: 22,
      color: '#f55a3b'
    }
    },
    {
      data: ['minver', 'nbody', 'nettle-aes', 'st',],
      left: '10%',
      top: '11%',
      textStyle: {
        fontFamily: font,
        fontSize: 22,
        color: 'grey'
      },
      itemWidth: 7,
      itemHeight: 7
    },
    {
      data: ['nettle-sha256', 'tarfind', 'ud'],
      left: '10%',
      top: '20%',
      textStyle: {
        fontFamily: font,
        fontSize: 22,
        color: 'grey'
      },
      itemWidth: 7,
      itemHeight: 7
    }
  ],
  xAxis: {
    name: 'Attestation Control Flow Events', // Label for x-axis
    nameLocation: 'middle',
    min: 0, // Minimum value
    max: 9000000, // Maximum value
    interval: 2250000,
    nameTextStyle: {
      color: 'black',
      fontFamily: font,
      fontSize: 22,
      padding: 8
    },
    axisLabel: {
      color: 'black',
      fontFamily: font,
      fontSize: 16,
      formatter: function (value) {
        if (value >= 1000) {
          return value / 1000 + 'K';
        }
        return value;
      }
    }
  },
  yAxis: {
    name: 'Auth', // Label for y-axis
    nameLocation: 'middle',
    min: 0, // Minimum value
    max: 1200, // Maximum value
    interval: 400,
    nameTextStyle: {
      color: 'black',
      fontFamily: font,
      fontSize: 20,
      padding: 12
    },
    axisLabel: {
      fontFamily: font,
      color: 'black',
      fontSize: 16
    }
  },
  series: [
    {
      symbolSize: 7,
      type: 'scatter',
      name: 'w/o loop unroll',
      data: customLabels1.map((label, index) => ({
        value: data1[index],
        label: {
          show: false,
          position: 'top',
          fontFamily: font,
          fontSize: 12,
          color: 'black',
          formatter: () => label
        },
        symbol: labelSymbols[index],
        symbolSize: 7
      })),
      itemStyle: {
        color: '#577eb5' // Point color for Group 1
      }
    },
    {
      symbolSize: 7,
      type: 'scatter',
      name: 'w/ unroll',
      data: customLabels2.map((label, index) => ({
        value: data2[index],
        label: {
          show: false,
          position: 'right',
          fontFamily: font,
          fontSize: 12,
          color: 'black',
          formatter: () => label
        },
        symbol: labelSymbols[index],
        symbolSize: 7
      })),
      itemStyle: {
        color: '#f55a3b' // Point color for Group 2
      }
    },
    {
      type: 'scatter',
      name: 'minver',
      data: [[-1, -1]],
      symbol: 'emptyarrow',
      symbolSize: 7,
      itemStyle: { color: 'black' }
    },
    {
      type: 'scatter',
      name: 'nbody',
      data: [[-1, -1]],
      symbol: 'emptyRoundRect',
      symbolSize: 7,
      itemStyle: { color: 'black' }
    },
    {
      type: 'scatter',
      name: 'nettle-aes',
      data: [[-1, -1]],
      symbol: 'emptyCircle',
      symbolSize: 7,
      itemStyle: { color: 'black' }
    },
    {
      type: 'scatter',
      name: 'nettle-sha256',
      data: [[-1, -1]],
      symbol: 'emptyRect',
      symbolSize: 7,
      itemStyle: { color: 'black' }
    },
    {
      type: 'scatter',
      name: 'st',
      data: [[-1, -1]],
      symbol: 'emptyTriangle',
      symbolSize: 7,
      itemStyle: { color: 'black' }
    },
    {
      type: 'scatter',
      name: 'tarfind',
      data: [[-1, -1]],
      symbol: 'emptyDiamond',
      symbolSize: 7,
      itemStyle: { color: 'black' }
    },
    {
      type: 'scatter',
      name: 'ud',
      data: [[-1, -1]],
      symbol: 'emptyPin',
      symbolSize: 7,
      itemStyle: { color: 'black' }
    }
  ]
};

// Resize the chart
myChart.resize({
  width: 450,
  height: 300
});


==> pics/eCharts/auth_size.js <==
var option;

var font = 'Times';

const posList = [
  'left',
  'right',
  'top',
  'bottom',
  'inside',
  'insideTop',
  'insideLeft',
  'insideRight',
  'insideBottom',
  'insideTopLeft',
  'insideTopRight',
  'insideBottomLeft',
  'insideBottomRight'
];

var enola_data2 = [
  168, 48, 40, 584, 840, 64, 248, 360, 192, 408, 144, 3056, 160, 1072,
  608, 336, 152, 488, 1192
];
var enola_data2_unroll = [
  32, 104, 32, 56, 592, 152, 232, 632, 232, 232, 96, 2992, 144, 480, 432,
  256, 216, 480, 424
];

var enola_dataz = [
  96, 32, 48, 264, 256, 80, 160, 416, 128, 288, 144, 3048, 88, 168, 232, 312, 168, 584, 496
];

var enola_dataz_unroll = [
  80, 24, 32, 40, 256, 40, 80, 416, 88, 264, 248, 3048, 24, 3168, 192, 232, 168, 408, 536
];

var blast_data = [
  768, 147, 216, 818, 9750, 370, null, 699, 408, 843, 336, null, 476, 257756, 533, null, null, null, null
];

var categories = [
  'aha-mont64',
  'crc32',
  'cubic',
  'edn',
  'huffbench',
  'matmult-int',
  'md5sum',
  'minver',
  'nbody',
  'nettle-aes',
  'nettle-sha256',
  'nsichneu',
  'st',
  'tarfind',
  'ud',
  'AES',
  'MD5',
  'HMAC',
  'RSA'
];

const labelOption = {
  show: true,
  position: 'top',
  distance: 2,
  align: 'left',
  verticalAlign: 'middle',
  rotate: 90,
  formatter: '{c}',
  fontFamily: font,
  fontSize: 9,
  color: 'black',
  rich: {
    name: {}
  }
};

function processData(data) {
  return data.map(val => {
    if (val === null) {
      return {
        value: 1, // Small value for logarithmic scale to prevent issues
        label: {
          show: true,
          formatter: 'Not Evaluated by Blast',
          fontSize: 8,
          fontFamily: 'Times',
          color: '#d58390ff',
          position: 'insideTop', // Adjust to display above the bar space
          verticalAlign: 'middle',
          offset: [3, 0] // Move the label slightly to the right and up
        },
        itemStyle: {
          color: 'transparent' // Make the bar invisible for null values
        }
      };
    }
    return val; // Keep the original value for non-null entries
  });
}


// Function to convert numbers to superscripts
function toSuperscript(num) {
  const superscriptMap = {
    '0': '\u2070',
    '1': '\u00B9',
    '2': '\u00B2',
    '3': '\u00B3',
    '4': '\u2074',
    '5': '\u2075',
    '6': '\u2076',
    '7': '\u2077',
    '8': '\u2078',
    '9': '\u2079',
    '-': '\u207B'
  };
  return String(num)
    .split('')
    .map(char => superscriptMap[char] || char)
    .join('');
}

option = {
  title: {
    textStyle: {
      fontFamily: font,
      fontSize: 17,
      color: 'black'
    },
    left: 'center',
    top: 'top'
  },
  tooltip: {
    trigger: 'axis',
    axisPointer: {
      type: 'shadow'
    }
  },
  legend: [
    {
      data: [
        'Embench',
      ], // Legends for shapes
      left: '30%', // Position the shape legends
      top: '25%',
      textStyle: {
        fontFamily: font,
        fontSize: 14,
        color: 'block'
      },
      itemWidth: 7, // Icon size
      itemHeight: 7 // Icon size
    },
       {
      data: [
        'wolfSSL',
      ], // Legends for shapes
      left: '77%', // Position the shape legends
      top: '25%',
      textStyle: {
        fontFamily: font,
        fontSize: 14,
        color: 'block'
      },
      itemWidth: 7, // Icon size
      itemHeight: 7 // Icon size
    }
  ],
  xAxis: [
    {
      type: 'category',
      axisTick: { show: false },
      data: categories,
      axisLabel: {
        fontFamily: font,
        fontSize: 10,
        color: 'black',
        interval: 0,
        rotate: 23
      }
    }
  ],
  yAxis: [
    {
      type: 'log', // Logarithmic scale
      logBase: 10, // Base 10 logarithmic scale
      minorSplitLine: {
      show: true
      },
      min: 1, // Minimum value must be greater than 0 for log scale
      max: 1000000, // Adjust the maximum as per your data
      axisLabel: {
        formatter: value => `{base|10}{sup|${toSuperscript(Math.log10(value).toFixed(0))}}`, // Superscript for log labels
        rich: {
          base: {
            fontSize: 12, // Font size for the base
            color: 'black',
            fontFamily: font
          },
          sup: {
            fontSize: 14, // Font size for the superscript
            verticalAlign: 'top',
            color: 'black',
            fontFamily: font
          }
        }
      }
    }
  ],
  series: [
    {
      name: 'Enola-O2',
      type: 'bar',
      barGap: 0.1,
      label: labelOption,
      emphasis: {
        focus: 'series'
      },
      data: processData(enola_data2),
      itemStyle: { color: '#4d67bd' }
    },
    {
      name: 'Enola-O2-unroll',
      type: 'bar',
      barGap: 0.1,
      label: labelOption,
      emphasis: {
        focus: 'series'
      },
      data: processData(enola_data2_unroll),
      itemStyle: { color: '#4dc482' }
    },
    {
      name: 'Enola-Oz',
      type: 'bar',
      barGap: 0.1,
      label: labelOption,
      emphasis: {
        focus: 'series'
      },
      data: processData(enola_dataz),
      itemStyle: { color: '#c4b760' }
    },
    {
      name: 'Enola-Oz-unroll',
      type: 'bar',
      barGap: 0.1,
      label: labelOption,
      emphasis: {
        focus: 'series'
      },
      data: processData(enola_dataz_unroll),
      itemStyle: { color: '#c786db' }
    },
    {
      name: 'Blast',
      type: 'bar',
      barGap: 0.1,
      label: labelOption,
      emphasis: {
        focus: 'series'
      },
      data: processData(blast_data),
      itemStyle: { color: '#d58390ff' }
    },
    {
      type: 'scatter',
      name: 'Embench',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'none',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    },
   {
      type: 'scatter',
      name: 'wolfSSL',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'none',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    }
  ],
  graphic: [
    {
      type: 'line',
      z: 100, // High z-index to ensure it overwrites other elements
      shape: {
        x1: 731, // X position for the start of the line
        y1: 60,  // Start at the top of the grid
        x2: 731, // X position for the end of the line
        y2: 181  // End at the bottom of the grid
      },
      style: {
        stroke: 'black',  // Line color
        lineWidth: 1,   // Line width
        lineDash: [5, 5] // Dotted line pattern
      }
    }
  ],
};

myChart.resize({
  width: 1000,
  height: 250
});

==> pics/eCharts/auth_sizeO03.js <==
var option;

var font = 'Times';

const posList = [
  'left',
  'right',
  'top',
  'bottom',
  'inside',
  'insideTop',
  'insideLeft',
  'insideRight',
  'insideBottom',
  'insideTopLeft',
  'insideTopRight',
  'insideBottomLeft',
  'insideBottomRight'
];

var enola_data0 = [
  128, 32, 32, 224, 296, 64, 240, 192, 112, 272, 160, 2448, 80, 184,
  224, 360, 152, 488, 1192
];

var enola_data3 = [
  88, 48, 40, 176, 864, 64, 248, 464, 104, 408, 168, 1400, 160, 1304, 648, 272, 152, 432, 496
];

var enola_data3_unroll = [
  256, 104, 40, 288, 344, 152, 304, 656, 224, 536, 168, 1400, 152, 480, 480, 288, 216, 504, 552
];

var blast_data = [
  768, 147, 216, 818, 9750, 370, null, 699, 408, 843, 336, null, 476, 257756, 533, null, null, null, null
];

var categories = [
  'aha-mont64',
  'crc32',
  'cubic',
  'edn',
  'huffbench',
  'matmult-int',
  'md5sum',
  'minver',
  'nbody',
  'nettle-aes',
  'nettle-sha256',
  'nsichneu',
  'st',
  'tarfind',
  'ud',
  'AES',
  'MD5',
  'HMAC',
  'RSA'
];

const labelOption = {
  show: true,
  position: 'top',
  distance: 2,
  align: 'left',
  verticalAlign: 'middle',
  rotate: 90,
  formatter: '{c}',
  fontFamily: font,
  fontSize: 9,
  color: 'black',
  rich: {
    name: {}
  }
};

function processData(data) {
  return data.map(val => {
    if (val === null) {
      return {
        value: 1, // Small value for logarithmic scale to prevent issues
        label: {
          show: true,
          formatter: 'Not Evaluated by Blast',
          fontSize: 8,
          fontFamily: 'Times',
          color: '#d58390ff',
          position: 'insideTop', // Adjust to display above the bar space
          verticalAlign: 'middle',
          offset: [3, 0] // Move the label slightly to the right and up
        },
        itemStyle: {
          color: 'transparent' // Make the bar invisible for null values
        }
      };
    }
    return val; // Keep the original value for non-null entries
  });
}


// Function to convert numbers to superscripts
function toSuperscript(num) {
  const superscriptMap = {
    '0': '\u2070',
    '1': '\u00B9',
    '2': '\u00B2',
    '3': '\u00B3',
    '4': '\u2074',
    '5': '\u2075',
    '6': '\u2076',
    '7': '\u2077',
    '8': '\u2078',
    '9': '\u2079',
    '-': '\u207B'
  };
  return String(num)
    .split('')
    .map(char => superscriptMap[char] || char)
    .join('');
}

option = {
  title: {
    textStyle: {
      fontFamily: font,
      fontSize: 17,
      color: 'black'
    },
    left: 'center',
    top: 'top'
  },
  tooltip: {
    trigger: 'axis',
    axisPointer: {
      type: 'shadow'
    }
  },
  legend: [
    {
      data: [
        'Embench',
      ], // Legends for shapes
      left: '30%', // Position the shape legends
      top: '25%',
      textStyle: {
        fontFamily: font,
        fontSize: 14,
        color: 'block'
      },
      itemWidth: 7, // Icon size
      itemHeight: 7 // Icon size
    },
       {
      data: [
        'wolfSSL',
      ], // Legends for shapes
      left: '77%', // Position the shape legends
      top: '25%',
      textStyle: {
        fontFamily: font,
        fontSize: 14,
        color: 'block'
      },
      itemWidth: 7, // Icon size
      itemHeight: 7 // Icon size
    }
  ],
  xAxis: [
    {
      type: 'category',
      axisTick: { show: false },
      data: categories,
      axisLabel: {
        fontFamily: font,
        fontSize: 10,
        color: 'black',
        interval: 0,
        rotate: 23
      }
    }
  ],
  yAxis: [
    {
      type: 'log', // Logarithmic scale
      logBase: 10, // Base 10 logarithmic scale
      minorSplitLine: {
      show: true
      },
      min: 1, // Minimum value must be greater than 0 for log scale
      max: 1000000, // Adjust the maximum as per your data
      axisLabel: {
        formatter: value => `{base|10}{sup|${toSuperscript(Math.log10(value).toFixed(0))}}`, // Superscript for log labels
        rich: {
          base: {
            fontSize: 12, // Font size for the base
            color: 'black',
            fontFamily: font
          },
          sup: {
            fontSize: 14, // Font size for the superscript
            verticalAlign: 'top',
            color: 'black',
            fontFamily: font
          }
        }
      }
    }
  ],
  series: [
    {
      name: 'Enola-O2',
      type: 'bar',
      barGap: 0.1,
      label: labelOption,
      emphasis: {
        focus: 'series'
      },
      data: processData(enola_data0),
      itemStyle: { color: '#4d67bd' }
    },
    {
      name: 'Enola-Oz',
      type: 'bar',
      barGap: 0.1,
      label: labelOption,
      emphasis: {
        focus: 'series'
      },
      data: processData(enola_data3),
      itemStyle: { color: '#c4b760' }
    },
    {
      name: 'Enola-Oz-unroll',
      type: 'bar',
      barGap: 0.1,
      label: labelOption,
      emphasis: {
        focus: 'series'
      },
      data: processData(enola_data3_unroll),
      itemStyle: { color: '#c786db' }
    },
    {
      name: 'Blast',
      type: 'bar',
      barGap: 0.1,
      label: labelOption,
      emphasis: {
        focus: 'series'
      },
      data: processData(blast_data),
      itemStyle: { color: '#d58390ff' }
    },
    {
      type: 'scatter',
      name: 'Embench',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'none',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    },
   {
      type: 'scatter',
      name: 'wolfSSL',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'none',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    }
  ],
  graphic: [
    {
      type: 'line',
      z: 100, // High z-index to ensure it overwrites other elements
      shape: {
        x1: 731, // X position for the start of the line
        y1: 60,  // Start at the top of the grid
        x2: 731, // X position for the end of the line
        y2: 181  // End at the bottom of the grid
      },
      style: {
        stroke: 'black',  // Line color
        lineWidth: 1,   // Line width
        lineDash: [5, 5] // Dotted line pattern
      }
    }
  ],
};

myChart.resize({
  width: 1000,
  height: 250
});

==> pics/eCharts/bin_size_overhead_compare.js <==
var option;

var font = 'Times';

const posList = [
  'left',
  'right',
  'top',
  'bottom',
  'inside',
  'insideTop',
  'insideLeft',
  'insideRight',
  'insideBottom',
  'insideTopLeft',
  'insideTopRight',
  'insideBottomLeft',
  'insideBottomRight'
];

var enola_data2 = [
  18.19, 11.08, 0.99, 14.16, 75.69, 9.94,17.08, 60.13, 10.70, 11.55, 18.56,165.34, 5.45,110.56,49.26,20.27,23.31,29.21,104.044
];

//var enola_data2_unroll = [
//  null, null, null, null, null, null,null, null, null, null, null, null,null, null, null,
//  null, null, null, null
//];

var enola_data2_unroll = [
  2.21, 13.94,3.36,14.65,33.65,13.72,12.05,64.32,16.20,10.84,10.94,163.48,4.93,38.89,42.58,8.86,21.30,26.89,90.79
];


var enola_dataz = [
  15.74, 6.62, 12.45, 13.46, 31.29, 11.16,11.94, 45.73, 14.97, 8.28, 15.22,220.33, 8.33, 17.72, 32.26, 16.17, 22.13, 28.47, 81.59 
];

//var enola_dataz_unroll = [
//  null, null, null, null, null, null,null, null, null, null, null, null,null, null, null,
//  null, null, null, null
//];

var enola_dataz_unroll = [
  6.86,3.10,6.94,0.06,28.58,0.23,2.32,48.01,23.28,56.98,4.31,224.64,0.32,100.69,24.47,7.76,14.46,18.25,71.57
];

var blast_data = [
    93, 52, 8, 60, 73, 52,null, 52, 66, 43, 37, null, 66, 66, 66,null,null,null,null
];


var categories = [
  'aha-mont64',
  'crc32',
  'cubic',
  'edn',
  'huffbench',
  'matmult-int',
  'md5sum',
  'minver',
  'nbody',
  'nettle-aes',
  'nettle-sha256',
  'nsichneu',
  'st',
  'tarfind',
  'ud',
  'AES',
  'MD5',
  'HMAC',
  'RSA'
];

const labelOption = {
  show: true,
  position: 'top',
  distance: 2,
  align: 'left',
  verticalAlign: 'middle',
  rotate: 90,
  formatter: '{c}',
  fontFamily: font,
  fontSize: 9,
  color: 'black',
  rich: {
    name: {}
  }
};
// Function to preprocess data and replace null values with a custom string
function processData(data) {
  return data.map(val => {
    if (val === null) {
      return {
        value: 0, // No bar for null values
        label: {
          show: true,
          formatter: 'Not Evaluated by Blast',
          fontSize: 8,
          fontFamily: 'Times',
          color: '#d58390ff',
          position: 'insideTop', // Adjust label to start slightly above the invisible bar
          verticalAlign: 'middle',
          offset: [3, 0] // Fine-tune positioning for clarity
        },
        itemStyle: {
          color: 'transparent' // Make the bar invisible for null values
        }
      };
    }
    return val; // Return original value for non-null entries
  });
}

// Apply processData function to handle null values
option = {
  title: {
    textStyle: {
      fontFamily: font,
      fontSize: 17,
      color: 'black'
    },
    left: 'center',
    top: 'top'
  },
  tooltip: {
    trigger: 'axis',
    axisPointer: {
      type: 'shadow'
    }
  },
  legend: [
    {
      data: ['Enola-O2'],
      icon: 'ret',
      left: '10%',
      top: '10%',
      textStyle: {
        fontFamily: font,
        fontSize: 14,
        color: 'black'
      },
      itemWidth: 15,
      itemHeight: 10
    },
    {
      data: ['Enola-O2 w/ unroll'],
      left: '19%',
      top: '10%',
      icon: 'ret',
      textStyle: {
        fontFamily: font,
        fontSize: 14,
        color: 'black'
      },
      itemWidth: 15,
      itemHeight: 10
    },
    {
      data: ['Enola-Oz'],
      left: '33%',
      top: '10%',
      icon: 'ret',
      textStyle: {
        fontFamily: font,
        fontSize: 14,
        color: 'black'
      },
      itemWidth: 15,
      itemHeight: 10
    },
    {
      data: ['Enola-Oz w/ unroll'],
      left: '42%',
      top: '10%',
      icon: 'ret',
      textStyle: {
        fontFamily: font,
        fontSize: 14,
        color: 'black'
      },
      itemWidth: 15,
      itemHeight: 10
    },
    {
      data: ['Blast'],
      left: '70%',
      top: '10%',
      icon: 'ret',
      textStyle: {
        fontFamily: font,
        fontSize: 14,
        color: 'black'
      },
      itemWidth: 15,
      itemHeight: 10
    },
    {
      data: [
        'Embench',
      ], // Legends for shapes
      left: '30%', // Position the shape legends
      top: '25%',
      textStyle: {
        fontFamily: font,
        fontSize: 14,
        color: 'block'
      },
      itemWidth: 7, // Icon size
      itemHeight: 7 // Icon size
    },
       {
      data: [
        'wolfSSL',
      ], // Legends for shapes
      left: '77%', // Position the shape legends
      top: '25%',
      textStyle: {
        fontFamily: font,
        fontSize: 14,
        color: 'block'
      },
      itemWidth: 7, // Icon size
      itemHeight: 7 // Icon size
    }
  ],
  xAxis: [
    {
      type: 'category',
      axisTick: { show: false },
      data: categories,
      axisLabel: {
        fontFamily: font,
        fontSize: 10,
        color: 'black',
        interval: 0,
        rotate: 23
      }
    }
  ],
  yAxis: [
    {
      type: 'value',
      min: 0,
      max: 250,
      interval: 50,
      axisLabel: {
        formatter: '{value}%',
        fontFamily: font,
        fontSize: 12,
        color: 'black'
      }
    }
  ],
  series: [
    {
      name: 'Enola-O2',
      type: 'bar',
      barGap: 0.1,
      label: labelOption,
      emphasis: {
        focus: 'series'
      },
      data: processData(enola_data2),
      itemStyle: { color: '#4d67bd' }
    },
    {
      name: 'Enola-O2 w/ unroll',
      type: 'bar',
      barGap: 0.1,
      label: labelOption,
      emphasis: {
        focus: 'series'
      },
      data: processData(enola_data2_unroll),
      itemStyle: { color: '#4dc482' }
    },
    {
      name: 'Enola-Oz',
      type: 'bar',
      barGap: 0.1,
      label: labelOption,
      emphasis: {
        focus: 'series'
      },
      data: processData(enola_dataz),
      itemStyle: { color: '#c4b760' }
    },
    {
      name: 'Enola-Oz w/ unroll',
      type: 'bar',
      barGap: 0.1,
      label: labelOption,
      emphasis: {
        focus: 'series'
      },
      data: processData(enola_dataz_unroll),
      itemStyle: { color: '#c786db' }
    },
    {
      name: 'Blast',
      type: 'bar',
      barGap: 0.1,
      label: labelOption,
      emphasis: {
        focus: 'series'
      },
      data: processData(blast_data),
      itemStyle: { color: '#d58390ff' }
    },
     {
      type: 'scatter',
      name: 'Embench',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'none',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    },
   {
      type: 'scatter',
      name: 'wolfSSL',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'none',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    }
  ],
  graphic: [
    {
      type: 'line',
      z: 100, // High z-index to ensure it overwrites other elements
      shape: {
        x1: 731, // X position for the start of the line
        y1: 60,  // Start at the top of the grid
        x2: 731, // X position for the end of the line
        y2: 181  // End at the bottom of the grid
      },
      style: {
        stroke: 'black',  // Line color
        lineWidth: 1,   // Line width
        lineDash: [5, 5] // Dotted line pattern
      }
    }
  ],
};

myChart.resize({
  width: 1000,
  height: 250
});


==> pics/eCharts/bin_size_overhead_compare_O0_O3.js <==
var option;

var font = 'Times';

const posList = [
  'left',
  'right',
  'top',
  'bottom',
  'inside',
  'insideTop',
  'insideLeft',
  'insideRight',
  'insideBottom',
  'insideTopLeft',
  'insideTopRight',
  'insideBottomLeft',
  'insideBottomRight'
];

var enola_data0 = [
  233.48, 136.71, 8.61, 191.31, 518.78, 192.86, 454.79, 259.58, 71.43, 65.55, 39.05, 736.30, 48.89, 410.08, 270.88, 146.61, 4.24, 31.33, 367.65
];

var enola_data3 = [
  116.30, 256.87, 15.57, 118.65, 781.63, 51.59, 463.19, 660.57, 3.01, 93.63, 39.05, 1257.97, 11.93, 927.89, 586.96, 24.08, 11.11, 61.18, 363.81 
];
var enola_data3_unroll = [
  160.29, 36.71, 15.57, 366.68, 740.21, 448.60, 64.47, 744.11, 71.73, 92.35, 39.05, 1257.97, 17.51, 930.77, 573.47,
  24.31, 0.58, 80.97, 324.73
];

var blast_data = [
    151, 808, 15, 75, 86, 32,null, 102, 57, 31, 9, null, 528, 518, 70,null,null,null,null
];


var categories = [
  'aha-mont64',
  'crc32',
  'cubic',
  'edn',
  'huffbench',
  'matmult-int',
  'md5sum',
  'minver',
  'nbody',
  'nettle-aes',
  'nettle-sha256',
  'nsichneu',
  'st',
  'tarfind',
  'ud',
  'AES',
  'MD5',
  'HMAC',
  'RSA'
];

const labelOption = {
  show: true,
  position: 'top',
  distance: 2,
  align: 'left',
  verticalAlign: 'middle',
  rotate: 90,
  formatter: '{c}',
  fontFamily: font,
  fontSize: 9,
  color: 'black',
  rich: {
    name: {}
  }
};
// Function to preprocess data and handle null values
function processData(data) {
  return data.map(val => {
    if (val === null) {
      return {
        value: 0, // No bar for null values
        label: {
          show: true,
          formatter: 'Not Evaluated by Blast',
          fontSize: 8,
          fontFamily: 'Times',
          color: '#d58390ff',
          position: 'insideTop', // Adjust label to display above the invisible bar
          verticalAlign: 'middle',
          offset: [3, 0] // Slightly move the label to the right and up
        },
        itemStyle: {
          color: 'transparent' // Make the bar invisible for null values
        }
      };
    }
    return val; // Return the original value for non-null entries
  });
}

var option = {
  title: {
    textStyle: {
      fontFamily: font,
      fontSize: 17,
      color: 'black'
    },
    left: 'center',
    top: 'top'
  },
  tooltip: {
    trigger: 'axis',
    axisPointer: {
      type: 'shadow'
    }
  },
  legend: [
    {
      data: [
        'Embench',
      ], // Legends for shapes
      left: '30%', // Position the shape legends
      top: '25%',
      textStyle: {
        fontFamily: font,
        fontSize: 14,
        color: 'block'
      },
      itemWidth: 7, // Icon size
      itemHeight: 7 // Icon size
    },
       {
      data: [
        'wolfSSL',
      ], // Legends for shapes
      left: '77%', // Position the shape legends
      top: '25%',
      textStyle: {
        fontFamily: font,
        fontSize: 14,
        color: 'block'
      },
      itemWidth: 7, // Icon size
      itemHeight: 7 // Icon size
    }
  ],
  xAxis: [
    {
      type: 'category',
      axisTick: { show: false },
      data: categories,
      axisLabel: {
        fontFamily: font,
        fontSize: 10,
        color: 'black',
        interval: 0,
        rotate: 23
      }
    }
  ],
  yAxis: [
    {
      type: 'value',
      min: 0,
      max: 1800,
      interval: 300,
      axisLabel: {
        formatter: '{value}%', // Label formatting with percentage
        fontFamily: font,
        fontSize: 12,
        color: 'black'
      }
    }
  ],
  series: [
    {
      name: 'Enola-O2',
      type: 'bar',
      barGap: 0.1,
      label: labelOption,
      emphasis: {
        focus: 'series'
      },
      data: processData(enola_data0), // Preprocessed data
      itemStyle: { color: '#4d67bd' }
    },
    {
      name: 'Enola-Oz',
      type: 'bar',
      barGap: 0.1,
      label: labelOption,
      emphasis: {
        focus: 'series'
      },
      data: processData(enola_data3), // Preprocessed data
      itemStyle: { color: '#c4b760' }
    },
    {
      name: 'Enola-Oz-unroll',
      type: 'bar',
      barGap: 0.1,
      label: labelOption,
      emphasis: {
        focus: 'series'
      },
      data: processData(enola_data3_unroll), // Preprocessed data
      itemStyle: { color: '#c786db' }
    },
    {
      name: 'Blast',
      type: 'bar',
      barGap: 0.1,
      label: labelOption,
      emphasis: {
        focus: 'series'
      },
      data: processData(blast_data), // Preprocessed data
      itemStyle: { color: '#d58390ff' }
    },
    {
      type: 'scatter',
      name: 'Embench',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'none',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    },
   {
      type: 'scatter',
      name: 'wolfSSL',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'none',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    }
  ],
  graphic: [
    {
      type: 'line',
      z: 100, // High z-index to ensure it overwrites other elements
      shape: {
        x1: 731, // X position for the start of the line
        y1: 60,  // Start at the top of the grid
        x2: 731, // X position for the end of the line
        y2: 181  // End at the bottom of the grid
      },
      style: {
        stroke: 'black',  // Line color
        lineWidth: 1,   // Line width
        lineDash: [5, 5] // Dotted line pattern
      }
    }
  ],
};

myChart.resize({
  width: 1000,
  height: 250
});

==> pics/eCharts/exe_chart.js <==
var option;

var font = 'Times';

const posList = [
  'left',
  'right',
  'top',
  'bottom',
  'inside',
  'insideTop',
  'insideLeft',
  'insideRight',
  'insideBottom',
  'insideTopLeft',
  'insideTopRight',
  'insideBottomLeft',
  'insideBottomRight'
];

var enola_data2 = [
  120.49, 252.58, 16.46, 179.42, 556.63,75.86,547.34, 683.51, 73.61, 127.99, 23.56,856.20, 9.81,911.20,592.83,24.50,11.55,48.66,412.45
];
var enola_data2_unroll = [
  1.66, 36.71, 15.02, 367.92, 746.47, 448.60,64.84, 750.97, 75.40, 102.82, 22.62, 1459.81,69.39, 930.32, 620.712,
  26.06, 11.89, 343.49, 345.35
];

var enola_dataz = [
  200.35, 243.72, 32.9, 408.37,652.31,849.45,592.64,1044.32,154.76, 146.57, 50.31,861.626,109.81, 940.26, 776.79, 27.73, 10.47, 238.05, 443.91 
];
var enola_dataz_unroll = [
  68.65, 0.79, 18.39, 13.09, 1128.26, 1.14,11.45, 1066.57, 72.29, 103.34, 13.74, 1640.67,0.18, 399.37, 798.74,
  29.15, 11.57, 51.11, 374.53
];

var blast_data = [
    151, 808, 15, 75, 86, 32,null, 102, 57, 31, 9, null, 528, 518, 70,null,null,null,null
];


var categories = [
  'aha-mont64',
  'crc32',
  'cubic',
  'edn',
  'huffbench',
  'matmult-int',
  'md5sum',
  'minver',
  'nbody',
  'nettle-aes',
  'nettle-sha256',
  'nsichneu',
  'st',
  'tarfind',
  'ud',
  'AES',
  'MD5',
  'HMAC',
  'RSA'
];

const labelOption = {
  show: true,
  position: 'top',
  distance: 2,
  align: 'left',
  verticalAlign: 'middle',
  rotate: 90,
  formatter: '{c}',
  fontFamily: font,
  fontSize: 9,
  color: 'black',
  rich: {
    name: {}
  }
};
// Function to preprocess data and handle null values
function processData(data) {
  return data.map(val => {
    if (val === null) {
      return {
        value: 0, // No bar for null values
        label: {
          show: true,
          formatter: 'Not Evaluated by Blast',
          fontSize: 8,
          fontFamily: 'Times',
          color: '#d58390ff',
          position: 'insideTop', // Adjust label to display above the invisible bar
          verticalAlign: 'middle',
          offset: [3, 0] // Slightly move the label to the right and up
        },
        itemStyle: {
          color: 'transparent' // Make the bar invisible for null values
        }
      };
    }
    return val; // Return the original value for non-null entries
  });
}

var option = {
  title: {
    textStyle: {
      fontFamily: font,
      fontSize: 17,
      color: 'black'
    },
    left: 'center',
    top: 'top'
  },
  tooltip: {
    trigger: 'axis',
    axisPointer: {
      type: 'shadow'
    }
  },
  legend: [
    {
      data: [
        'Embench',
      ], // Legends for shapes
      left: '30%', // Position the shape legends
      top: '25%',
      textStyle: {
        fontFamily: font,
        fontSize: 14,
        color: 'block'
      },
      itemWidth: 7, // Icon size
      itemHeight: 7 // Icon size
    },
       {
      data: [
        'wolfSSL',
      ], // Legends for shapes
      left: '77%', // Position the shape legends
      top: '25%',
      textStyle: {
        fontFamily: font,
        fontSize: 14,
        color: 'block'
      },
      itemWidth: 7, // Icon size
      itemHeight: 7 // Icon size
    }
  ],
  xAxis: [
    {
      type: 'category',
      axisTick: { show: false },
      data: categories,
      axisLabel: {
        fontFamily: font,
        fontSize: 10,
        color: 'black',
        interval: 0,
        rotate: 23
      }
    }
  ],
  yAxis: [
    {
      type: 'value',
      min: 0,
      max: 1800,
      interval: 300,
      axisLabel: {
        formatter: '{value}%', // Label formatting with percentage
        fontFamily: font,
        fontSize: 12,
        color: 'black'
      }
    }
  ],
  series: [
    {
      name: 'Enola-O2',
      type: 'bar',
      barGap: 0.1,
      label: labelOption,
      emphasis: {
        focus: 'series'
      },
      data: processData(enola_data2), // Preprocessed data
      itemStyle: { color: '#4d67bd' }
    },
    {
      name: 'Enola-O2-unroll',
      type: 'bar',
      barGap: 0.1,
      label: labelOption,
      emphasis: {
        focus: 'series'
      },
      data: processData(enola_data2_unroll), // Preprocessed data
      itemStyle: { color: '#4dc482' }
    },
    {
      name: 'Enola-Oz',
      type: 'bar',
      barGap: 0.1,
      label: labelOption,
      emphasis: {
        focus: 'series'
      },
      data: processData(enola_dataz), // Preprocessed data
      itemStyle: { color: '#c4b760' }
    },
    {
      name: 'Enola-Oz-unroll',
      type: 'bar',
      barGap: 0.1,
      label: labelOption,
      emphasis: {
        focus: 'series'
      },
      data: processData(enola_dataz_unroll), // Preprocessed data
      itemStyle: { color: '#c786db' }
    },
    {
      name: 'Blast',
      type: 'bar',
      barGap: 0.1,
      label: labelOption,
      emphasis: {
        focus: 'series'
      },
      data: processData(blast_data), // Preprocessed data
      itemStyle: { color: '#d58390ff' }
    },
    {
      type: 'scatter',
      name: 'Embench',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'none',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    },
   {
      type: 'scatter',
      name: 'wolfSSL',
      data: [[-1, -1]], // Dummy data outside visible range
      symbol: 'none',
      symbolSize: 7,
      itemStyle: {
        color: 'black'
      }
    }
  ],
  graphic: [
    {
      type: 'line',
      z: 100, // High z-index to ensure it overwrites other elements
      shape: {
        x1: 731, // X position for the start of the line
        y1: 60,  // Start at the top of the grid
        x2: 731, // X position for the end of the line
        y2: 181  // End at the bottom of the grid
      },
      style: {
        stroke: 'black',  // Line color
        lineWidth: 1,   // Line width
        lineDash: [5, 5] // Dotted line pattern
      }
    }
  ],
};

myChart.resize({
  width: 1000,
  height: 250
});


==> pics/eCharts/pacg_eval.js <==
const colors = ['#858DC2', '#91CC75'];

option = {
  color: colors,
  tooltip: {
    trigger: 'axis',
    axisPointer: {
      type: 'cross'
    },
    textStyle: {
      fontFamily: 'Times', // Font family
      fontSize: 12,        // Font size
      color: 'black'       // Font color
    }
  },
  grid: {
    right: '20%'
  },
  toolbox: {
    feature: {
      dataView: { show: true, readOnly: false },
      restore: { show: true },
      saveAsImage: { show: true }
    },
    iconStyle: {
      textStyle: {
        fontFamily: 'Times', // Font family for toolbox icons
        fontSize: 12,        // Font size for toolbox icons
        color: 'black'       // Font color
      }
    }
  },
  legend: [
    {
      data: ['CPU Cycles'],
      left: '28%', // Position for Enola-O2 legend
      top: '9%',
      icon:'ret',
      textStyle: {
        fontFamily: 'Times',
        fontSize: 14,
        color: 'black'
      },
      itemWidth: 15,
      itemHeight: 10
    },
    {
      data: ['Time (µs)'],
      left: '47%', // Position for Enola-Oz legend
      top: '9%',
      icon:'ret',
      textStyle: {
        fontFamily: 'Times',
        fontSize: 14,
        color: 'black'
      },
      itemWidth: 15,
      itemHeight: 10
    }
  ],
  xAxis: [
    {
      type: 'category',
      axisTick: {
        alignWithLabel: true
      },
      axisLabel: {
        textStyle: {
          fontFamily: 'Times', // Font family for x-axis labels
          fontSize: 10,        // Font size for x-axis labels
          color: 'black'       // Font color
        },
        rotate: 11 // Rotate the x-axis labels by 23 degrees
      },
      // prettier-ignore
      data: ['pacg', 'SHA-256 (O2)', 'SHA-256 (Oz)', 'BLAKE2s (O2)', 'BLAKE2s (Oz)']
    }
  ],
  yAxis: [
    {
      type: 'value',
      name: 'Time (µs)',
      position: 'right',
      alignTicks: true,
      axisLine: {
        show: true,
        lineStyle: {
          color: colors[1]
        }
      },
      axisLabel: {
        formatter: '{value}',
        textStyle: {
          fontFamily: 'Times', // Font family for y-axis labels
          fontSize: 12,        // Font size for y-axis labels
          color: 'black'       // Font color
        }
      },
      nameTextStyle: {
        fontFamily: 'Times', // Font family for y-axis name
        fontSize: 14,        // Font size for y-axis name
        color: 'black'       // Font color
      },
      interval: 100, // Explicit interval for the right y-axis
      max: 400 // Set the maximum value for the right y-axis
    },
    {
      type: 'value',
      name: 'CPU Cycles',
      position: 'left',
      alignTicks: true,
      axisLine: {
        show: true,
        lineStyle: {
          color: colors[0]
        }
      },
      axisLabel: {
        formatter: '{value}',
        textStyle: {
          fontFamily: 'Times', // Font family for y-axis labels
          fontSize: 12,        // Font size for y-axis labels
          color: 'black'       // Font color
        }
      },
      nameTextStyle: {
        fontFamily: 'Times', // Font family for y-axis name
        fontSize: 14,        // Font size for y-axis name
        color: 'black'       // Font color
      },
      interval: 2000 // Explicit interval for the left y-axis
    }
  ],
  series: [
    {
      name: 'CPU Cycles',
      type: 'bar',
      yAxisIndex: 1,
      data: [
        12, 4054, 5083, 5768, 7939
      ],
      label: {
        show: true,
        position: 'top',
        formatter: '{c}',
        textStyle: {
          fontFamily: 'Times', // Font family for series labels
          fontSize: 10,        // Font size for series labels
          color: 'black'       // Font color
        }
      }
    },
    {
      name: 'Time (µs)',
      type: 'bar',
      data: [
        0.48, 162.16, 203.32, 230.72, 317.56
      ],
      label: {
        show: true,
        position: 'top',
        formatter: '{c}',
        textStyle: {
          fontFamily: 'Times', // Font family for series labels
          fontSize: 10,        // Font size for series labels
          color: 'black'       // Font color
        }
      }
    }
  ],
  textStyle: {
    fontFamily: 'Times', // Global font family
    fontSize: 12,        // Global font size
    color: 'black'       // Global font color
  }
};

// Resize the chart dimensions
myChart.resize({
  width: 500,
  height: 250
});


==> pics/eCharts/reg_overhead.js <==
var option;

var font = 'Times';

const posList = [
  'left',
  'right',
  'top',
  'bottom',
  'inside',
  'insideTop',
  'insideLeft',
  'insideRight',
  'insideBottom',
  'insideTopLeft',
  'insideTopRight',
  'insideBottomLeft',
  'insideBottomRight'
];

var enola_data2 = [
  0.04, 0.00, 0.00, 0.25, 7.36, 0.51, 1.9, 10.76, 0.00, 1.09, 1.65, 0.00,
  0.60, 0.15, 1.00
];

var enola_dataz = [
  0.00, 0.00, 0.00, 1.19, 1.42, 0.00, 0.26, 0.97, 0.00, 0.21, 3.85, 0.00,
  0.00, 0.22, 0.00
];

//var enola_data2 = [
//  0.04, 0.00, 0.00, 0.25, 7.36, 0.51, 1.9, 10.76, 0.00, 1.09, 1.65, 0.00, 0.41,
//  0.60, 0.15, 1.00
//];

//var enola_dataz = [
//  0.00, 0.00, 0.00, 1.19, 1.42, 0.00, 0.26, 0.97, 0.00, 0.21, 3.85, 0.00, 0.00,
//  0.00, 0.22, 0.00
//];


var categories = [
  'aha-mont64',
  'crc32',
  'cubic',
  'edn',
  'huffbench',
  'matmult-int',
  'md5sum',
  'minver',
  'nbody',
  'nettle-aes',
  'nettle-sha256',
  'nsichneu',
 // 'primecount',
  'st',
  'tarfind',
  'ud'
];

const labelOption = {
  show: true,
  position: 'top',
  distance: 2,
  align: 'left',
  verticalAlign: 'middle',
  rotate: 90,
  formatter: '{c}',
  fontFamily: font,
  fontSize: 10,
  color: 'black',
  rich: {
    name: {}
  }
};
option = {
  title: {
    // text: 'Performance Overhead on BEEBs (Oz)',
    //subtext: 'My Chart Subtitle', // Optional
    textStyle: {
      fontFamily: font,
      fontSize: 17,
      color: 'black'
    },
    left: 'center', // Horizontal alignment, can be 'left', 'right', or 'center'
    top: 'top' // Vertical alignment, can be 'top', 'middle', 'bottom'
  },
  tooltip: {
    trigger: 'axis',
    axisPointer: {
      type: 'shadow'
    }
  },
  legend: [
    {
      data: ['O2'],
      left: '25%', // Position for O2 legend
      top: '18%',
      textStyle: {
        fontFamily: font,
        fontSize: 14,
        color: 'black'
      },
      icon: 'ret',
      itemWidth: 15,
      itemHeight: 10
    },
    {
      data: ['Oz'],
      left: '65%', // Position for Oz legend
      top: '18%',
      textStyle: {
        fontFamily: font,
        fontSize: 14,
        color: 'black'
      },
      icon: 'ret',
      itemWidth: 15,
      itemHeight: 10
    }
  ],
  xAxis: [
    {
      type: 'category',
      axisTick: { show: false },
      data: categories,
      axisLabel: {
        fontFamily: font,
        fontSize: 10,
        color: 'black',
        interval: 0, // Setting interval to 0 shows all labels
        rotate: 23 // Adjust this value to change the rotation angle of labels if needed
      }
    }
  ],
  yAxis: [
    {
      type: 'value',
      // logBase: 20,
      min: 0,
      max: 12,
      interval: 2, // Set interval to 2
      axisLabel: {
        formatter: '{value}%',
        label: 'bytes',
        fontFamily: font,
        fontSize: 12,
        color: 'black' // Change the font color of xAxis labels
      }
    }
  ],
  series: [
    {
      name: 'O2',
      type: 'bar',
      barGap: 0.1,
      label: labelOption,
      emphasis: {
        focus: 'series'
      },
      data: enola_data2,
      itemStyle: { color: '#4d67bd'}
    },
    {
      name: 'Oz',
      type: 'bar',
      barGap: 0.1,
      label: labelOption,
      emphasis: {
        focus: 'series'
      },
      data: enola_dataz,
      itemStyle: { color: '#c4b760'}
    },
  ]
};

myChart.resize({
  width: 500,
  height: 250
});


==> pics/eCharts/runtime_overhead_breakdown.js <==
var option;

var font = 'Times';

const posList = [
  'left',
  'right',
  'top',
  'bottom',
  'inside',
  'insideTop',
  'insideLeft',
  'insideRight',
  'insideBottom',
  'insideTopLeft',
  'insideTopRight',
  'insideBottomLeft',
  'insideBottomRight'
];

var enola_data2 = [
  70.98, 75.84, 75.82, 76.60, 63.87, 74.52, 77.06, 76.00, 75.45, 78.34, 75.89, 73.56,71.55,69.34,76.19,73.45,64.84,78.29,85.63
];
var enola_dataz = [
  29.02, 24.16, 24.18, 23, 36.13, 25.48, 22.94, 24.00, 24.55, 21.66, 24.11, 26.44,28.45,30.66,23.81, 26.54, 35.15,21.71,14.37
  
];

var categories = [
  'aha-mont64',
  'crc32',
  'cubic',
  'edn',
  'huffbench',
  'matmult-int',
  'md5sum ',
  'minver',
  'nbody',
  'nettle-aes',
  'nettle-sha256',
  'nsichneu',
  'st',
  'tarfind',
  'ud',
  'AES',
  'MD5',
  'HMAC',
  'RSA'
];

const labelOption = {
  show: false,
  position: 'inside',  // Adjust position for better visibility in stacked bars
  distance: 2,
  align: 'center',     // Centered text on bars
  verticalAlign: 'middle',
  rotate: 90,
  formatter: '{c}',
  fontFamily: font,
  fontSize: 7,
  color: 'black',
  rich: {
    name: {}
  }
};

option = {
  title: {
    textStyle: {
      fontFamily: font,
      fontSize: 17,
      color: 'black'
    },
    left: 'center',
    top: 'top'
  },
  tooltip: {
    trigger: 'axis',
    axisPointer: {
      type: 'shadow'
    }
  },
  legend: [
    {
      data: ['Enola-Instrumentation'],
      left: '15%', // Position for O2 legend
      top: '15%',
      textStyle: {
        fontFamily: font,
        fontSize: 14,
        color: 'black'
      },
      icon: 'ret',
      itemWidth: 15,
      itemHeight: 10
    },
    {
      data: ['Context-Switch to Secure State'],
      left: '48%', // Position for Oz legend
      top: '15%',
      textStyle: {
        fontFamily: font,
        fontSize: 14,
        color: 'black'
      },
      icon: 'ret',
      itemWidth: 15,
      itemHeight: 10
    }
  ],

  xAxis: [
    {
      type: 'category',
      axisTick: { show: false },
      data: categories,
      axisLabel: {
        fontFamily: font,
        fontSize: 12,
        color: 'black',
        interval: 0,
        rotate: 23
      }
    }
  ],
  yAxis: [
    {
      type: 'value',
      min: 0,
      max: 100,
      axisLabel: {
        formatter: '{value}%',
        label: 'bytes',
        fontFamily: font,
        fontSize: 12,
        color: 'black'
      }
    }
  ],
  series: [
    {
      name: 'Enola-Instrumentation',
      type: 'bar',
      stack: 'total', // Stack bars on top of each other
      label: labelOption,
      emphasis: {
        focus: 'series'
      },
      data: enola_data2,
      itemStyle: { color: '#568aba' }
      
    },
    {
      name: 'Context-Switch to Secure State',
      type: 'bar',
      stack: 'total', // Stack bars on top of each other
      label: labelOption,
      emphasis: {
        focus: 'series'
      },
      data: enola_dataz,
      itemStyle: { color: '#d1b371' }
    },
  ]
};

myChart.resize({
  width: 500,
  height: 250
});


==> pics/eCharts/syring.js <==
const colors = ['#4d67bd', '#d58390ff', '#27ae60', '#c99253']; // Unique colors for each category

function createDashedIconCFLAT(scale = 20) {
  const canvas = document.createElement('canvas');
  canvas.width = 8;
  canvas.height = 6;
  const ctx = canvas.getContext('2d');
  ctx.fillStyle = '#c99253';
  ctx.fillRect(0, 0, 8, 8);
  ctx.strokeStyle = 'white';
  ctx.lineWidth = 2;
  ctx.beginPath();
  ctx.moveTo(0, 0);
  ctx.lineTo(8, 6);
  ctx.stroke();
  return canvas.toDataURL(); // Convert canvas to data URL
}

// Generate the dashed icon as a data URL
const dashedIconCFLAT = createDashedIconCFLAT(2);

function createDashedIconOAT(scale = 20) {
  const canvas = document.createElement('canvas');
  canvas.width = 8;
  canvas.height = 6;
  const ctx = canvas.getContext('2d');
  ctx.fillStyle = '#27ae60';
  ctx.fillRect(0, 0, 8, 8);
  ctx.strokeStyle = 'white';
  ctx.lineWidth = 2;
  ctx.beginPath();
  ctx.moveTo(0, 0);
  ctx.lineTo(8, 6);
  ctx.stroke();
  return canvas.toDataURL(); // Convert canvas to data URL
}

// Generate the dashed icon as a data URL
const dashedIconOAT = createDashedIconOAT(2);

function createDashedIconBlast(scale = 20) {
  const canvas = document.createElement('canvas');
  canvas.width = 8;
  canvas.height = 6;
  const ctx = canvas.getContext('2d');
  ctx.fillStyle = '#d58390ff';
  ctx.fillRect(0, 0, 8, 8);
  ctx.strokeStyle = 'white';
  ctx.lineWidth = 2;
  ctx.beginPath();
  ctx.moveTo(0, 0);
  ctx.lineTo(8, 6);
  ctx.stroke();
  return canvas.toDataURL(); // Convert canvas to data URL
}

// Generate the dashed icon as a data URL
const dashedIconBlast = createDashedIconBlast(2);

function createDashedIconElona(scale = 20) {
  const canvas = document.createElement('canvas');
  canvas.width = 8;
  canvas.height = 6;
  const ctx = canvas.getContext('2d');
  ctx.fillStyle = '#4d67bd';
  ctx.fillRect(0, 0, 8, 8);
  ctx.strokeStyle = 'white';
  ctx.lineWidth = 2;
  ctx.beginPath();
  ctx.moveTo(0, 0);
  ctx.lineTo(8, 6);
  ctx.stroke();
  return canvas.toDataURL(); // Convert canvas to data URL
}

// Generate the dashed icon as a data URL
const dashedIconEnola = createDashedIconElona(2);

option = {
  tooltip: {
    trigger: 'axis',
    axisPointer: {
      type: 'cross'
    },
    textStyle: {
      fontFamily: 'Times',
      fontSize: 12,
      color: 'black'
    }
  },
    legend: [
      {
      data: ['Enola'],
      textStyle: {
        fontFamily: 'Times',
        fontSize: 0,
        color: '#4d67bd' // Match Enola's bar color
      },
    //  icon: 'none', // Set the icon style
      icon: 'rect', // Set the icon style
            itemStyle: {
       color: '#4d67bd'
      },
      itemWidth: 15,
      itemHeight: 11,
      top: '12.7%',
      left: '10%'
    },
     {
      data: ['Enola'],
      textStyle: {
        fontFamily: 'Times',
        fontSize: 14,
        color: '#4d67bd', // Match Enola's bar color
      },
      icon: `image://${dashedIconEnola}`, // Use the custom dashed icon
      itemWidth: 15,
      itemHeight: 15,
      top: '11.7%',
      left: '14%',
    },
    {
      data: ['Blast'],
      textStyle: {
        fontFamily: 'Times',
        fontSize: 0,
        color: '#d58390ff' // Match Blast's bar color
      },
      //icon: 'none', // Set the icon style
      icon: 'rect', // Set the icon style
       itemStyle: {
       color: '#d58390ff'
      },
      itemWidth: 15,
      itemHeight: 11,
      top: '12.7%',
      left: '28%'
    },
    {
      data: ['Blast'],
      textStyle: {
        fontFamily: 'Times',
        fontSize: 14,
        color: '#d58390ff', // Match Enola's bar color
      },
      icon: `image://${dashedIconBlast}`, // Use the custom dashed icon
      itemWidth: 15,
      itemHeight: 15,
      top: '11.7%',
      left: '32%',
    },
    {
      data: ['OAT'],
      textStyle: {
        fontFamily: 'Times',
        fontSize: 0,
        color: '#27ae60' // Match OAT's bar color
      },
     //  icon: 'none', // Set the icon style
      icon: 'rect', // Set the icon style
      itemStyle: {
       color: '#27ae60'
      },
      itemWidth: 15,
      itemHeight: 11,
      top: '12.7%',
      left: '45%'
    },
     {
      data: ['OAT'],
      textStyle: {
        fontFamily: 'Times',
        fontSize: 14,
        color: '#27ae60', // Match Enola's bar color
      },
      icon: `image://${dashedIconOAT}`, // Use the custom dashed icon
      itemWidth: 15,
      itemHeight: 15,
      top: '11.7%',
      left: '49%',
    },
    {
      data: ['C-FLAT'],
      textStyle: {
        fontFamily: 'Times',
        fontSize: 0,
        color: '#c99253' // Match CFLAT's bar color
      },
     // icon: 'none', // Set the icon style
      icon: 'ret', // Set the icon style
      itemWidth: 15,
      itemHeight: 11,
      itemStyle: {
       color: '#c99253'
      },
      top: '12.7%',
      left: '62%'
    },
    {
      data: ['C-FLAT'],
      textStyle: {
        fontFamily: 'Times',
        fontSize: 14,
        color: '#c99253', // Match Enola's bar color
      },
      icon: `image://${dashedIconCFLAT}`, // Use the custom dashed icon
      itemWidth: 15,
      itemHeight: 15,
      top: '11.7%',
      left: '66%',
    },
  ],
  grid: {
    right: '20%'
  },
  toolbox: {
    feature: {
      dataView: { show: true, readOnly: false },
      restore: { show: true },
      saveAsImage: { show: true }
    },
    iconStyle: {
      textStyle: {
        fontFamily: 'Times',
        fontSize: 12,
        color: 'black'
      }
    }
  },
  xAxis: [
    {
      type: 'category',
      axisTick: {
        alignWithLabel: true
      },
      axisLabel: {
        textStyle: {
          fontFamily: 'Times',
          fontSize: 10,
          color: 'black'
        },
      },
      data: ['move-syringe', 'set-quantity'] // Categories for x-axis
    }
  ],
  yAxis: [
    {
      type: 'value',
      name: '{a|} {b|Auth (bytes)}',
      nameLocation: 'middle',
      nameRotate: 90,
      nameGap: 35,
      nameTextStyle: {
        rich: {
          a: {
            backgroundColor: {
              type: 'pattern',
              image: createDashedIcon(),
              repeat: 'repeat',
              borderRadius: 0
            },
            height: 10,
            width: 12,
            align: 'center'
          },
          b: {
            fontFamily: 'Times',
            fontSize: 12,
            color: 'black'
          }
        }
      },
      position: 'right',
      alignTicks: true,
      axisLine: {
        show: true,
        lineStyle: {
          color: '#000000'
        }
      },
      axisLabel: {
        formatter: '{value}',
        textStyle: {
          fontFamily: 'Times',
          fontSize: 12,
          color: 'black'
        }
      },
      interval: 400,
      max: 1600
    },
    {
      type: 'value',
      name: '{a|} {b|Execution Overhead (%)}',
      nameLocation: 'middle',
      nameRotate: 90,
      nameGap: 28,
      nameTextStyle: {
        rich: {
          a: {
            backgroundColor: '#000000',
            height: 10,
            width: 10,
            borderRadius: 0,
            align: 'center',
          },
          b: {
            fontFamily: 'Times',
            fontSize: 12,
            color: 'black',
          }
        }
      },
      position: 'left',
      alignTicks: true,
      axisLine: {
        show: true,
        lineStyle: {
          color: '#000000'
        }
      },
      axisLabel: {
        formatter: '{value}',
        textStyle: {
          fontFamily: 'Times',
          fontSize: 12,
          color: 'black'
        }
      },
      interval: 25,
      max: 100
    }
  ],
  series: [
    {
      name: 'Enola',
      type: 'bar',
      yAxisIndex: 1,
      data: [
        { value: 1.30, itemStyle: { color: colors[0] } },
        { value: 67.9, itemStyle: { color: colors[0] } }, //67.92
      ],
      label: {
        show: true,
        position: 'top',
        formatter: function (params) {
          return params.value === null ? '' : params.value;
        },
        textStyle: {
          fontFamily: 'Times',
          fontSize: 10,
          color: 'black'
        }
      }
    },
    {
      name: 'Blast',
      type: 'bar',
      yAxisIndex: 1,
      data: [
        { value: 6.6, itemStyle: { color: colors[1] } }, //10.85
        { 
          value: 0, // Placeholder for "Not Evaluated"
          itemStyle: { color: 'transparent' }, // Invisible bar
          label: { 
            show: true, 
            formatter: 'Not Evaluated by Blast', 
            color: colors[1],
            position: 'insideTop',
            verticalAlign: 'middle',
            fontSize: 10,
            offset: [53, 0],
            rotate: 90, // Fine-tune positioning for clarity
            align: 'center' } 
        },
      ],
        label: {
        show: true,
        position: 'top',
        formatter: function (params) {
          return params.value === null ? '' : params.value;
        },
        textStyle: {
          fontFamily: 'Times',
          fontSize: 10,
          color: 'black'
        }
      }
    },
    {
      name: 'OAT',
      type: 'bar',
      yAxisIndex: 1,
      data: [
        { value: 1.9, itemStyle: { color: colors[2] } },
        { 
          value: 0, // Placeholder for "Not Evaluated"
          itemStyle: { color: 'transparent' }, // Invisible bar
          label: { 
            show: true, 
            formatter: 'Not Evaluated by OAT', 
            color: colors[2],
            position: 'insideTop',
            verticalAlign: 'middle',
            fontSize: 10,
            offset: [53, 0],
            rotate: 90, // Fine-tune positioning for clarity
            align: 'center' } 
        }
      ],
            label: {
        show: true,
        position: 'top',
        formatter: function (params) {
          return params.value === null ? '' : params.value;
        },
        textStyle: {
          fontFamily: 'Times',
          fontSize: 10,
          color: 'black'
        }
      }
    },
    {
      name: 'CFLAT',
      type: 'bar',
      yAxisIndex: 1,
      data: [
        { value: 93.7, itemStyle: { color: colors[3] } }, //93.75
        { 
          value: 0, // Placeholder for "Not Evaluated"
          itemStyle: { color: 'transparent' }, // Invisible bar
          label: { 
            show: true, 
            formatter: 'Data not Presented by C-FLAT', 
            color: colors[3],
            position: 'insideTop',
            verticalAlign: 'middle',
            fontSize: 10,
            offset: [68, 0],
            rotate: 90, // Fine-tune positioning for clarity
            align: 'center' } 
        }
      ],
            label: {
        show: true,
        position: 'top',
        formatter: function (params) {
          return params.value === null ? '' : params.value;
        },
        textStyle: {
          fontFamily: 'Times',
          fontSize: 10,
          color: 'black'
        }
      }
    },
    {
      name: 'Enola',
      type: 'bar',
      yAxisIndex: 0,
      data: [
        { value: 88, itemStyle: { color: { type: 'pattern', image: createPatternEnola(), repeat: 'repeat' } } },
        { value: 48, itemStyle: { color: { type: 'pattern', image: createPatternEnola(), repeat: 'repeat' } } }
      ],
      label: {
        show: true,
        position: 'top',
        formatter: function (params) {
          return params.value === null ? '' : params.value;
        },
        textStyle: {
          fontFamily: 'Times',
          fontSize: 10,
          color: 'black'
        }
      }
    },
    {
      name: 'Blast',
      type: 'bar',
      yAxisIndex: 0,
      data: [
        { 
          value: 0, // Placeholder for "Not Evaluated"
          itemStyle: { color: 'transparent' }, // Invisible bar
          label: { 
            show: true, 
            formatter: 'Data not Presented by Blast', 
            color: colors[1],
            position: 'insideTop',
            verticalAlign: 'middle',
            fontSize: 10,
            offset: [62, 0],
            rotate: 90, // Fine-tune positioning for clarity
            align: 'center' } 
        },
        { 
          value: 0, // Placeholder for "Not Evaluated"
          itemStyle: { color: 'transparent' }, // Invisible bar
          label: { 
            show: true, 
            formatter: 'Not Evaluated by Blast', 
            color: colors[1],
            position: 'insideTop',
            verticalAlign: 'middle',
            fontSize: 10,
            offset: [53, 0],
            rotate: 90, // Fine-tune positioning for clarity
            align: 'center' } 
        }
      ],
        label: {
        show: true,
        position: 'top',
        formatter: function (params) {
          return params.value === null ? '' : params.value;
        },
        textStyle: {
          fontFamily: 'Times',
          fontSize: 10,
          color: 'black'
        }
      }
    },
    {
      name: 'OAT',
      type: 'bar',
      yAxisIndex: 0,
      data: [
        { value: 69, itemStyle: { color: { type: 'pattern', image: createPatternOAT(), repeat: 'repeat' } } },
        { 
          value: 0, // Placeholder for "Not Evaluated"
          itemStyle: { color: 'transparent' }, // Invisible bar
          label: { 
            show: true, 
            formatter: 'Not Evaluated by OAT', 
            color: colors[2],
            position: 'insideTop',
            verticalAlign: 'middle',
            fontSize: 10,
            offset: [53, 0],
            rotate: 90, // Fine-tune positioning for clarity
            align: 'center' } 
        }
      ],
            label: {
        show: true,
        position: 'top',
        formatter: function (params) {
          return params.value === null ? '' : params.value;
        },
        textStyle: {
          fontFamily: 'Times',
          fontSize: 10,
          color: 'black'
        }
      }
    },
    {
      name: 'C-FLAT',
      type: 'bar',
      yAxisIndex: 0,
      data: [
        { value: 1179, itemStyle: { color: { type: 'pattern', image: createPatternCFLAT(), repeat: 'repeat' } } },
        { value: 1527, itemStyle: { color: { type: 'pattern', image: createPatternCFLAT(), repeat: 'repeat' } } }
      ],
            label: {
        show: true,
        position: 'top',
        formatter: function (params) {
          return params.value === null ? '' : params.value;
        },
        textStyle: {
          fontFamily: 'Times',
          fontSize: 10,
          color: 'black'
        }
      }
    }
  ],
    graphic: [
    {
      type: 'line',
      shape: {
        x1: 137.5, // X position for the start of the line
        y1: 60,  // Start at the top of the grid
        x2: 137.5, // X position for the end of the line
        y2: 181  // End at the bottom of the grid
      },
      style: {
        stroke: 'black',  // Line color
        lineWidth: 1,   // Line width
        lineDash: [5, 5] // Dotted line pattern
      }
    },
      {
      type: 'line',
      shape: {
        x1: 225, // X position for the start of the line
        y1: 60,  // Start at the top of the grid
        x2: 225, // X position for the end of the line
        y2: 180  // End at the bottom of the grid
      },
      style: {
        stroke: 'black',  // Line color
        lineWidth: 1,   // Line width
        lineDash: [5, 5] // Dotted line pattern
      }
    },{
      type: 'line',
      shape: {
        x1: 312.5, // X position for the start of the line
        y1: 60,  // Start at the top of the grid
        x2: 312.5, // X position for the end of the line
        y2: 180  // End at the bottom of the grid
      },
      style: {
        stroke: 'black',  // Line color
        lineWidth: 1,   // Line width
        lineDash: [5, 5] // Dotted line pattern
      }
    }
  ],
  textStyle: {
    fontFamily: 'Times',
    fontSize: 12,
    color: 'black'
  }
};

// Function to create a dashed pattern for the bars
function createPattern(scale = 10) {
  const canvas = document.createElement('canvas');
  canvas.width = 8;
  canvas.height = 8;
  const ctx = canvas.getContext('2d');

  // Draw diagonal stripes for the bars
  ctx.fillStyle = '#858DC2';
  ctx.fillRect(0, 0, 8, 8);
  ctx.strokeStyle = 'white';
  ctx.lineWidth = 2;
  ctx.beginPath();
  ctx.moveTo(0, 0);
  ctx.lineTo(8, 8);
  ctx.stroke();

  return canvas;
}

// Function to create a dashed pattern for the bars
function createPatternCFLAT(scale = 10) {
  const canvas = document.createElement('canvas');
  canvas.width = 8;
  canvas.height = 8;
  const ctx = canvas.getContext('2d');
  // Draw diagonal stripes for the bars
  ctx.fillStyle = '#c99253';
  ctx.fillRect(0, 0, 8, 8);
  ctx.strokeStyle = 'white';
  ctx.lineWidth = 2;
  ctx.beginPath();
  ctx.moveTo(0, 0);
  ctx.lineTo(8, 8);
  ctx.stroke();

  return canvas;
}

// Function to create a dashed pattern for the bars
function createPatternOAT(scale = 10) {
  const canvas = document.createElement('canvas');
  canvas.width = 8;
  canvas.height = 8;
  const ctx = canvas.getContext('2d');

  // Draw diagonal stripes for the bars
  ctx.fillStyle = '#27ae60';
  ctx.fillRect(0, 0, 8, 8);
  ctx.strokeStyle = 'white';
  ctx.lineWidth = 2;
  ctx.beginPath();
  ctx.moveTo(0, 0);
  ctx.lineTo(8, 8);
  ctx.stroke();

  return canvas;
}

// Function to create a dashed pattern for the bars
function createPatternBlast(scale = 10) {
  const canvas = document.createElement('canvas');
  canvas.width = 8;
  canvas.height = 8;
  const ctx = canvas.getContext('2d');

  // Draw diagonal stripes for the bars
  ctx.fillStyle = '#e74c3c';
  ctx.fillRect(0, 0, 8, 8);
  ctx.strokeStyle = 'white';
  ctx.lineWidth = 2;
  ctx.beginPath();
  ctx.moveTo(0, 0);
  ctx.lineTo(8, 8);
  ctx.stroke();

  return canvas;
}

function createPatternEnola(scale = 10) {
  const canvas = document.createElement('canvas');
  canvas.width = 8;
  canvas.height = 8;
  const ctx = canvas.getContext('2d');

  // Draw diagonal stripes for the bars
  ctx.fillStyle = '#4d67bd';
  ctx.fillRect(0, 0, 8, 8);
  ctx.strokeStyle = 'white';
  ctx.lineWidth = 2;
  ctx.beginPath();
  ctx.moveTo(0, 0);
  ctx.lineTo(8, 8);
  ctx.stroke();

  return canvas;
}


// Function to create a dashed pattern for the icon
function createDashedIcon(scale = 10) {
  const canvas = document.createElement('canvas');
  canvas.width = 8;
  canvas.height = 8;
  const ctx = canvas.getContext('2d');
  ctx.fillStyle = '#000000';
  ctx.fillRect(0, 0, 8, 8);
  ctx.strokeStyle = 'white';
  ctx.lineWidth = 2;
  ctx.beginPath();
  ctx.moveTo(0, 0);
  ctx.lineTo(8, 8);
  ctx.stroke();
  return canvas;
}

// Resize the chart dimensions
myChart.resize({
  width: 500,
  height: 250
});


==> pics/eCharts/trace_stackedLines.js <==

var font = 'Times';
const labelOption = {
  show: true,
  position: 'top',
  distance: 2,
  align: 'left',
  verticalAlign: 'middle',
  rotate: 90,
  formatter: '{c}',
  fontFamily: font,
  fontSize: 7,
  color: 'black',
  rich: {
    name: {}
  }
};

option = {
  title: {
    text: 'Stacked Line'
  },
  tooltip: {
    trigger: 'axis'
  },
  legend: {
    data: ['Enola-O2', 'Enola-Oz', 'Blast']
  },
  grid: {
    left: '3%',
    right: '4%',
    bottom: '3%',
    containLabel: true
  },
  toolbox: {
    feature: {
      saveAsImage: {}
    }
  },
  xAxis: {
    type: 'category',
    boundaryGap: false,
    data: [
  'aha-mont64',
  'crc32',
  'cubic',
  'edn',
  'huffbench',
  'matmult-int',
  'minver',
  'nbody',
  'nettle-aes',
  'nettle-sha256',
//  'primecount',
  'st',
  'tarfind',
  'ud'
]
  },
  yAxis: {
    type: 'value'
  },
  series: [
    {
      name: 'Enola-O2',
      type: 'line',
      stack: 'Total',
      label: labelOption,
      data: [168, 48, 40, 584, 840, 64, 360, 192, 408, 144, 160, 1072,608],
      itemStyle: { color: '#4d67bd'}
    },
    {
      name: 'Enola-Oz',
      type: 'line',
      stack: 'Total',
      //label: labelOption,
      data: [96, 32, 48, 264, 256, 80, 416, 128, 288, 144, 88, 168, 232],
      itemStyle: { color: '#67ab6e'}
    },
    {
      name: 'Blast',
      type: 'line',
      stack: 'Total',
      label: labelOption,
      data: [768, 147, 216, 818, 1100, 370, 699, 408, 843, 336, 476, 1100, 533],
      itemStyle: { color: '#d58390ff' }
    }
  ]
};


myChart.resize({
  width: 1000,
  height: 280
});

